Learning Connectivity-Maximizing Network Configurations

In this letter we propose a data-driven approach to optimizing the algebraic connectivity of a team of robots. While a considerable amount of research has been devoted to this problem, we lack a method that scales in a manner suitable for online applications for more than a handful of agents. To that end, we propose a supervised learning approach with a convolutional neural network (CNN) that learns to place communication agents from an expert that uses an optimization-based strategy. We demonstrate the performance of our CNN on canonical line and ring topologies, 105k randomly generated test cases, and larger teams not seen during training. We also show how our system can be applied to dynamic robot teams through a Unity-based simulation. After training, our system produces connected configurations over an order of magnitude faster than the optimization-based scheme for teams of 10-20 agents.

==> figures/channel_model.py <==
from connectivity_planner.channel_model import PiecewisePathLossModel, PathLossModel
import numpy as np
import pandas as pd
import argparse


def channel_plot_data():
    samples = 100

    cm0 = PathLossModel(print_values=False)
    cm1 = PiecewisePathLossModel(print_values=False)
    cm2 = PiecewisePathLossModel(print_values=False, l0=-51.0)

    data = np.zeros((samples, 4))
    data[:,0] = np.linspace(0.1, 40.0, num=100)

    xi = np.asarray([0.0, 0.0])
    for i in range(data[:,0].shape[0]):
        xj = np.asarray([0.0, data[:,0][i]])
        data[i,1], _ = cm0.predict_link(xi, xj)
        data[i,2], _ = cm1.predict_link(xi, xj)
        data[i,3], _ = cm2.predict_link(xi, xj)

    df = pd.DataFrame(data)
    df.to_csv('channel_model.csv', header=['x', 'cm0', 'cm1', 'cm2'], index=False)


if __name__ == '__main__':
    channel_plot_data()


==> figures/parse_json.py <==
import argparse
import json
from pathlib import Path


def main(args):
    filename = Path(args.json_file)
    if not filename.exists():
        print(f'provided json file {filename} does not exist!')
        return

    with open(filename, 'r') as f:
        data = json.load(f);

    for name in ('task', 'opt', 'cnn'):
        print(f'{name:4s}: ', end='')
        for pt in data[name]['config']:
            print(f'({pt[0]:.2f}, {pt[1]:.2f}) ', end='')
        print('')

    opt_pwr_str = f"{data['opt']['power']:.1f}" if data['opt']['power'] != 0 else '0'
    cnn_pwr_str = f"{data['cnn']['power']:.1f}" if data['cnn']['power'] != 0 else '0'
    print(f"opt info: ({data['opt']['connectivity']:.3f}, {opt_pwr_str})")
    print(f"cnn info: ({data['cnn']['connectivity']:.3f}, {cnn_pwr_str})")


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description='print out figure information for pgfplots')
    parser.add_argument('json_file', type=str, help='json file to operate on')
    args = parser.parse_args()

    main(args)

